Quantum Channel Capacities Per Unit Cost

Communication over a noisy channel is often conducted in a setting in which different input symbols to the channel incur a certain cost. For example, for bosonic quantum channels, the cost associated with an input state is the number of photons, which is proportional to the energy consumed. In such a setting, it is often useful to know the maximum amount of information that can be reliably transmitted per cost incurred. This is known as the capacity per unit cost. In this paper, we generalize the capacity per unit cost to various communication tasks involving a quantum channel such as classical communication, entanglement-assisted classical communication, private communication, and quantum communication. For each task, we define the corresponding capacity per unit cost and derive a formula for it analogous to that of the usual capacity. Furthermore, for the special and natural case in which there is a zero-cost state, we obtain expressions in terms of an optimized relative entropy involving the zero-cost state. For each communication task, we construct an explicit pulse-position-modulation coding scheme that achieves the capacity per unit cost. Finally, we compute capacities per unit cost for various bosonic Gaussian channels and introduce the notion of a blocklength constraint as a proposed solution to the long-standing issue of infinite capacities per unit cost. This motivates the idea of a blocklength-cost duality, on which we elaborate in depth.

==> anc/gaussianCalculations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    101824,       2232]
NotebookOptionsPosition[    100384,       2180]
NotebookOutlinePosition[    100742,       2196]
CellTagsIndexPosition[    100699,       2193]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "x_", "]"}], ":=", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "+", "1"}], ")"}], 
       RowBox[{"Log2", "[", 
        RowBox[{"s", "+", "1"}], "]"}]}], "-", 
      RowBox[{"s", " ", 
       RowBox[{"Log2", "[", "s", "]"}]}]}], ",", 
     RowBox[{"s", "\[Rule]", "x"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.704313222916556*^9, 3.704313223927897*^9}, {
  3.7050793088119593`*^9, 3.7050793226948566`*^9}, {3.7050809776647587`*^9, 
  3.705080995591469*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "[", "x_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"x", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", "1"}], ")"}], 
         RowBox[{"Log2", "[", 
          RowBox[{"x", "+", "1"}], "]"}]}], "-", 
        RowBox[{"x", " ", 
         RowBox[{"Log2", "[", "x", "]"}]}]}], ",", 
       RowBox[{"x", ">", "0"}]}], "}"}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7050826952403173`*^9, 3.705082695872995*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nf", "[", 
   RowBox[{"nin_", ",", "N_", ",", "k_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"k", " ", "nin"}], " ", "+", " ", 
   RowBox[{"Max", "[", 
    RowBox[{"0", ",", 
     RowBox[{"k", "-", "1"}]}], "]"}], "+", 
   RowBox[{"N", " ", 
    RowBox[{"Abs", "[", 
     RowBox[{"1", "-", "k"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d", "[", 
   RowBox[{"nin_", ",", "N_", ",", "k_"}], "]"}], ":=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"nin", " ", "+", " ", 
       RowBox[{"Nf", "[", 
        RowBox[{"nin", ",", "N", ",", "k"}], "]"}], "+", "1"}], ")"}], "^", 
     "2"}], " ", "-", " ", 
    RowBox[{"4", " ", "k", " ", "nin", " ", 
     RowBox[{"(", 
      RowBox[{"nin", "+", "1"}], ")"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dp", "[", 
   RowBox[{"nin_", ",", "N_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"nin", ",", "N", ",", "k"}], "]"}], " ", "-", " ", 
   RowBox[{"Nf", "[", 
    RowBox[{"nin", ",", "N", ",", "k"}], "]"}], "+", "nin", "-", 
   "1"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dm", "[", 
   RowBox[{"nin_", ",", "N_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"nin", ",", "N", ",", "k"}], "]"}], " ", "+", " ", 
   RowBox[{"Nf", "[", 
    RowBox[{"nin", ",", "N", ",", "k"}], "]"}], "-", "nin", "-", 
   "1"}]}]}], "Input",
 CellChangeTimes->{{3.704313226174358*^9, 3.7043132340219603`*^9}, {
  3.704316424266182*^9, 3.7043164250714493`*^9}, {3.704316472607243*^9, 
  3.704316539493576*^9}, {3.704398236747039*^9, 3.7043983607696238`*^9}, {
  3.7044001749175453`*^9, 3.704400176029439*^9}, {3.705081623601755*^9, 
  3.705081624927246*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cth", "[", 
   RowBox[{"nin_", ",", "nth_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{
     RowBox[{"\[Eta]", " ", "nin"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Eta]"}], ")"}], "nth"}]}], "]"}], "-", 
   RowBox[{"g", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Eta]"}], ")"}], "nth"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cclass", "[", 
   RowBox[{"nin_", ",", "N_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"nin", "+", "N"}], "]"}], " ", "-", " ", 
   RowBox[{"g", "[", "N", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Camp", "[", 
   RowBox[{"nin_", ",", "nth_", ",", "\[Kappa]_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{
     RowBox[{"\[Kappa]", " ", "nin"}], " ", "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Kappa]", "-", "1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"nth", " ", "+", "1"}], ")"}]}]}], "]"}], " ", "-", " ", 
   RowBox[{"g", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Kappa]", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"nth", "+", "1"}], ")"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ccovamp", "[", 
   RowBox[{"nin_", ",", "nth_", ",", "\[Kappa]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{
     RowBox[{"\[Kappa]", " ", "nth"}], " ", "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Kappa]", "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"nin", "+", "1"}], ")"}]}]}], "]"}], " ", "-", " ", 
   RowBox[{"g", "[", 
    RowBox[{
     RowBox[{"\[Kappa]", 
      RowBox[{"(", 
       RowBox[{"nth", "+", "1"}], ")"}]}], "-", "1"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cgeneral", "[", 
   RowBox[{"nin_", ",", "N_", ",", "k_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"Nf", "[", 
     RowBox[{"nin", ",", "N", ",", "k"}], "]"}], "]"}], "-", 
   RowBox[{"g", "[", 
    RowBox[{"Nf", "[", 
     RowBox[{"0", ",", "N", ",", "k"}], "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.704313245427944*^9, 3.704313323882174*^9}, {
  3.704313464572627*^9, 3.7043134658724403`*^9}, {3.704313972598507*^9, 
  3.704314021862059*^9}, {3.704314667868894*^9, 3.7043146840886593`*^9}, {
  3.7043148779584618`*^9, 3.704314907871407*^9}, {3.704316544923726*^9, 
  3.704316569974153*^9}, {3.704316601481533*^9, 3.704316606597208*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EAgeneral", "[", 
   RowBox[{"nin_", ",", "N_", ",", "k_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"g", "[", "nin", "]"}], "+", 
   RowBox[{"g", "[", 
    RowBox[{"Nf", "[", 
     RowBox[{"nin", ",", "N", ",", "k"}], "]"}], "]"}], " ", "-", " ", 
   RowBox[{"g", "[", 
    RowBox[{
     RowBox[{"Dp", "[", 
      RowBox[{"nin", ",", "N", ",", "k"}], "]"}], "/", "2"}], "]"}], "-", 
   RowBox[{"g", "[", 
    RowBox[{
     RowBox[{"Dm", "[", 
      RowBox[{"nin", ",", "N", ",", "k"}], "]"}], "/", "2"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EAth", "[", 
   RowBox[{"nin_", ",", "nth_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"g", "[", "nin", "]"}], "+", 
   RowBox[{"g", "[", 
    RowBox[{
     RowBox[{"\[Eta]", " ", "nin"}], " ", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Eta]"}], ")"}], "nth"}]}], "]"}], "-", 
   RowBox[{"g", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"nin", "+", 
            RowBox[{"\[Eta]", " ", "nin"}], " ", "+", " ", 
            RowBox[{"nth", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Eta]"}], ")"}]}], " ", "+", "1"}], ")"}], 
          "^", "2"}], " ", "-", " ", 
         RowBox[{"4", " ", "\[Eta]", " ", "nin", " ", 
          RowBox[{"(", 
           RowBox[{"nin", "+", "1"}], ")"}]}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Eta]"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"nin", "-", "nth"}], ")"}]}], "-", "1"}], ")"}]}], "]"}], 
   "-", 
   RowBox[{"g", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"nin", "+", 
            RowBox[{"\[Eta]", " ", "nin"}], " ", "+", " ", 
            RowBox[{"nth", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Eta]"}], ")"}]}], " ", "+", "1"}], ")"}], 
          "^", "2"}], " ", "-", " ", 
         RowBox[{"4", " ", "\[Eta]", " ", "nin", " ", 
          RowBox[{"(", 
           RowBox[{"nin", "+", "1"}], ")"}]}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Eta]"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"nin", "-", "nth"}], ")"}]}], "-", "1"}], ")"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EAclass", "[", 
   RowBox[{"nin_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"g", "[", "nin", "]"}], "+", 
   RowBox[{"g", "[", 
    RowBox[{"nin", "+", "n"}], "]"}], "-", 
   RowBox[{"g", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"nin", "+", " ", "nin", "+", "n", "+", "1"}], ")"}], "^", 
          "2"}], "-", 
         RowBox[{"4", "nin", 
          RowBox[{"(", 
           RowBox[{"nin", "+", "1"}], ")"}]}]}], "]"}], "-", "n", "-", "1"}], 
      ")"}]}], "]"}], " ", "-", 
   RowBox[{"g", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"nin", "+", " ", "nin", "+", "n", "+", "1"}], ")"}], "^", 
          "2"}], "-", 
         RowBox[{"4", "nin", 
          RowBox[{"(", 
           RowBox[{"nin", "+", "1"}], ")"}]}]}], "]"}], "+", "n", "-", "1"}], 
      ")"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EAamp", "[", 
   RowBox[{"nin_", ",", "nth_", ",", "\[Kappa]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"g", "[", "nin", "]"}], "+", 
   RowBox[{"g", "[", 
    RowBox[{
     RowBox[{"\[Kappa]", " ", "nin"}], " ", "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Kappa]", "-", "1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"nth", "+", "1"}], ")"}]}]}], "]"}], " ", "-", 
   RowBox[{"g", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Kappa]", "+", "1"}], ")"}], " ", "nin"}], " ", "+", 
            " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Kappa]", "-", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"nth", "+", "1"}], ")"}]}], "+", "1"}], ")"}], "^", 
          "2"}], "-", 
         RowBox[{"4", " ", "\[Kappa]", " ", "nin", 
          RowBox[{"(", 
           RowBox[{"nin", "+", "1"}], ")"}]}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Kappa]", "-", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"nin", "+", "nth", "+", "1"}], ")"}]}], "-", "1"}], ")"}]}], 
    "]"}], "-", 
   RowBox[{"g", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Kappa]", "+", "1"}], ")"}], " ", "nin"}], " ", "+", 
            " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Kappa]", "-", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"nth", "+", "1"}], ")"}]}], "+", "1"}], ")"}], "^", 
          "2"}], "-", 
         RowBox[{"4", " ", "\[Kappa]", " ", "nin", 
          RowBox[{"(", 
           RowBox[{"nin", "+", "1"}], ")"}]}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Kappa]", "-", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"nin", "+", "nth", "+", "1"}], ")"}]}], "-", "1"}], ")"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.7043982327337933`*^9, 3.704398233851356*^9}, {
  3.7043983996662607`*^9, 3.704398448070922*^9}, {3.7043998036638813`*^9, 
  3.7043998614362926`*^9}, {3.704399980550747*^9, 3.7044000191869783`*^9}, {
  3.704400188984795*^9, 3.7044001993486137`*^9}, {3.704405479651779*^9, 
  3.704405502176177*^9}, {3.704405534818874*^9, 3.704405536727775*^9}, {
  3.704406169301414*^9, 3.7044061715286694`*^9}, {3.7044062020339622`*^9, 
  3.704406261277377*^9}, {3.704464018069525*^9, 3.704464098997925*^9}, {
  3.7044642081579647`*^9, 3.704464243554819*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"nth", ">", "0"}], "&&", " ", 
    RowBox[{"\[Kappa]", " ", ">", "1"}]}], ",", " ", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"EAamp", "[", 
       RowBox[{"nin", ",", "nth", ",", "\[Kappa]"}], "]"}], "/", "nin"}], ",", 
     RowBox[{"nin", "\[Rule]", "0"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.704398452930416*^9, 3.704398463116397*^9}, {
  3.70439849936427*^9, 3.7043985015938587`*^9}, {3.704398540761753*^9, 
  3.70439854190714*^9}, {3.704398579141403*^9, 3.704398582091856*^9}, {
  3.704398674898218*^9, 3.704398682800256*^9}, {3.704400382432588*^9, 
  3.704400389810471*^9}, {3.7044006069013767`*^9, 3.704400607510601*^9}, {
  3.704400660614572*^9, 3.704400673064917*^9}, {3.704400741879369*^9, 
  3.704400743212996*^9}, {3.7044013409419603`*^9, 3.704401348524123*^9}, {
  3.704402656887761*^9, 3.7044026619300423`*^9}, {3.7044029362087507`*^9, 
  3.704402958663315*^9}, {3.704403388059849*^9, 3.704403388619035*^9}, {
  3.70440374182203*^9, 3.7044037430258703`*^9}, {3.704464407365733*^9, 
  3.7044644501127234`*^9}}],

Cell[BoxData["\[Infinity]"], "Output",
 CellChangeTimes->{{3.704464446778451*^9, 3.704464470424301*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"nth", ">", "0"}], ",", 
   RowBox[{
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"EAclass", "[", 
        RowBox[{"nin", ",", "nth"}], "]"}], "/", "nin"}], ",", 
      RowBox[{"nin", "\[Rule]", "0"}]}], "]"}], "//", "Simplify"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.70440374845016*^9, 3.704403813132019*^9}, {
   3.704404576905386*^9, 3.704404623554153*^9}, {3.704404984099593*^9, 
   3.70440506227605*^9}, {3.704405097642022*^9, 3.704405108815843*^9}, {
   3.704405410462236*^9, 3.704405421332522*^9}, 3.704405472315593*^9, {
   3.704405511253764*^9, 3.704405515170761*^9}, {3.7044091439517593`*^9, 
   3.7044091505075197`*^9}, {3.704415200803769*^9, 3.704415230908609*^9}, {
   3.70441530498657*^9, 3.704415307758011*^9}, {3.70441673149269*^9, 
   3.7044167735929193`*^9}, {3.704461461355789*^9, 3.7044614754812593`*^9}}],

Cell[BoxData["\[Infinity]"], "Output",
 CellChangeTimes->{{3.70440381033008*^9, 3.7044038143799467`*^9}, 
   3.7044046239025784`*^9, {3.704405039083783*^9, 3.704405064848474*^9}, {
   3.70440510502767*^9, 3.704405109978467*^9}, 3.7044054217351303`*^9, 
   3.70440551573221*^9, {3.704409144331973*^9, 3.70440915134873*^9}, {
   3.704415209443018*^9, 3.70441523172717*^9}, 3.704415308601596*^9, 
   3.704416742408766*^9, 3.704416775229685*^9, {3.7044614723281393`*^9, 
   3.704461481118416*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0", "<", "\[Eta]", "<", "1"}], "  ", "&&", " ", 
    RowBox[{"nth", ">", "0"}]}], ",", 
   RowBox[{
    RowBox[{"Limit", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"EAth", "[", 
        RowBox[{"nin", ",", "nth", ",", "\[Eta]"}], "]"}], "/", "nin"}], ",", 
      
      RowBox[{"nin", "\[Rule]", "0"}]}], "]"}], "//", "Simplify"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.704405458569777*^9, 3.704405463828175*^9}, {
  3.704405571766618*^9, 3.704405607793971*^9}, {3.704405743249669*^9, 
  3.704405743747334*^9}, {3.704406272810268*^9, 3.704406320002273*^9}, {
  3.7044151554264*^9, 3.704415177677253*^9}, {3.704416688521398*^9, 
  3.7044166896917963`*^9}, {3.704461484180431*^9, 3.70446149012041*^9}, {
  3.705151746577209*^9, 3.7051518155803127`*^9}, {3.705180006528389*^9, 
  3.705180012739152*^9}}],

Cell[BoxData["\[Infinity]"], "Output",
 CellChangeTimes->{{3.7044151746383677`*^9, 3.7044151911307487`*^9}, 
   3.704461505539506*^9, 3.705151829584832*^9, 3.705180029270163*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"EAth", "[", 
       RowBox[{"nin", ",", "10", ",", "0.7"}], "]"}], "/", "nin"}], ",", 
     RowBox[{
      RowBox[{"EAclass", "[", 
       RowBox[{"nin", ",", "10"}], "]"}], "/", "nin"}], ",", 
     RowBox[{
      RowBox[{"EAamp", "[", 
       RowBox[{"nin", ",", "10", ",", "1.3"}], "]"}], "/", "nin"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"nin", ",", "0", ",", "10"}], "}"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"GrayLevel", "[", "0", "]"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"HoldForm", "[", 
       RowBox[{"Photon", " ", "Number"}], "]"}], ",", 
      RowBox[{"HoldForm", "[", 
       RowBox[{"Bits", " ", "Per", " ", "Photon"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Dotted", ",", "DotDashed", ",", "Black"}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"LineLegend", "[", 
       RowBox[{"{", 
        RowBox[{
        "\"\<Thermal\>\"", ",", "\"\<Classical Noise \>\"", ",", 
         "\"\<Amplifier\>\""}], " ", "}"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.705180075754521*^9, 3.7051801778559227`*^9}, {
   3.7051802117196293`*^9, 3.7051802436843443`*^9}, {3.705180571666741*^9, 
   3.705180601031487*^9}, {3.705180634400981*^9, 3.7051807520146914`*^9}, {
   3.705180887225156*^9, 3.705180889004197*^9}, 3.705181043280836*^9, {
   3.7051811322391243`*^9, 3.7051811948711967`*^9}, {3.7051812257656384`*^9, 
   3.705181355934544*^9}, {3.705181654436607*^9, 3.70518168982549*^9}, {
   3.705181795210453*^9, 3.70518180446537*^9}, {3.705181875222417*^9, 
   3.705181934220112*^9}, {3.705611602076767*^9, 3.705611602644765*^9}, {
   3.705935666926515*^9, 3.7059357386715717`*^9}, {3.705935775121052*^9, 
   3.705935776816718*^9}}],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[{0, Small}], LineBox[CompressedData["
1:eJwVlXk41HsDxTGlBV3LbUK4mKSypOSS7XwlirxuiRaJSJQWhVLSbSP1ahlR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         "]]},
       Annotation[#, "Charting`Private`Tag$2590#1"]& ], 
      TagBox[
       {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[{0, Small, Small, Small}], 
        LineBox[CompressedData["
1:eJwVkHk41XkDxW0Z2QY1yk5XKe2jMq3nW5IWmQrVSAvFzZJK2ZVKJYOSVFKy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         "]]},
       Annotation[#, "Charting`Private`Tag$2590#2"]& ], 
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJwVynk41HkcwHFXbY42R2uTMc34VRjnxm4q7edbKkl51hUPxRo5IsSywrRK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         "]]},
       Annotation[#, "Charting`Private`Tag$2590#3"]& ]}, {}, {}}, InsetBox[
     TemplateBox[{"\"Thermal\"","\"Classical Noise \"","\"Amplifier\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small, Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small, Small, Small}]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          GrayLevel[0], FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small", ",", "Small", ",", "Small"}], 
                    "}"}], "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               InterpretationBox[
                ButtonBox[
                 TooltipBox[
                  GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                   True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                   PlotRangePadding -> None, ImageSize -> 
                   Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                 Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                 Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                 With[{Typeset`box$ = EvaluationBox[]}, 
                   If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                 Automatic, Method -> "Preemptive"], 
                GrayLevel[0], Editable -> False, Selectable -> False], 
               "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.99, 0.99}], ImageScaled[{1, 1}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
      TagBox[
       RowBox[{"Photon", " ", "Number"}], HoldForm], TraditionalForm], 
     FormBox[
      TagBox[
       RowBox[{"Bits", " ", "Per", " ", "Photon"}], HoldForm], 
      TraditionalForm]},
   AxesOrigin->{0, 0.10331919999221455`},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->Large,
   LabelStyle->{
     GrayLevel[0]},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
          Part[#, 1]], 
         (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
          Part[#, 1]], 
         (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 10}, {0.10331919999221455`, 0.7336944952294265}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Dashing[{0, Small}]], 
          Line[CompressedData["
1:eJwVlXk41HsDxTGlBV3LbUK4mKSypOSS7XwlirxuiRaJSJQWhVLSbSP1ahlR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           "]]}, "Charting`Private`Tag$2590#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Dashing[{0, Small, Small, Small}]], 
          Line[CompressedData["
1:eJwVkHk41XkDxW0Z2QY1yk5XKe2jMq3nW5IWmQrVSAvFzZJK2ZVKJYOSVFKy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           "]]}, 
         "Charting`Private`Tag$2590#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          Line[CompressedData["
1:eJwVynk41HkcwHFXbY42R2uTMc34VRjnxm4q7edbKkl51hUPxRo5IsSywrRK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           "]]}, "Charting`Private`Tag$2590#3"]}}, {}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 0.10331919999221455`}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {
        HoldForm[$CellContext`Photon Number], 
        HoldForm[$CellContext`Bits $CellContext`Per $CellContext`Photon]}, 
      AxesOrigin -> {0, 0.10331919999221455`}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> Large, LabelStyle -> {
        GrayLevel[0]}, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
             Part[#, 1]], 
            (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
             Part[#, 1]], 
            (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0, 10}, {0.10331919999221455`, 0.7336944952294265}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Dashing[{0, Small}]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Dashing[{0, Small, Small, Small}]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]]}, {"Thermal", "Classical Noise ", "Amplifier"}, 
       LegendMarkers -> None, LabelStyle -> {
         GrayLevel[0]}, LegendLayout -> "Column"]], {Right, Top}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.7051801680119123`*^9, 3.705180347446973*^9, {3.7051805731645517`*^9, 
   3.705180602492812*^9}, {3.7051806368378477`*^9, 3.705180666403088*^9}, {
   3.705181060775072*^9, 3.70518107648048*^9}, 3.7051811414859*^9, 
   3.7051811957258883`*^9, {3.705181236948451*^9, 3.7051812801582527`*^9}, {
   3.705181331055455*^9, 3.705181356921049*^9}, 3.705181805113937*^9, {
   3.705181888513529*^9, 3.705181935166404*^9}, {3.705611606336586*^9, 
   3.7056116207674026`*^9}, {3.705935689232243*^9, 3.705935739637457*^9}, 
   3.705935777776102*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Qidamp", "[", 
   RowBox[{"nin_", ",", "\[Kappa]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{
     RowBox[{"\[Kappa]", 
      RowBox[{"(", 
       RowBox[{"nin", "+", "1"}], ")"}]}], "-", "1"}], "]"}], " ", "-", " ", 
   RowBox[{"g", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Kappa]", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"nin", "+", "1"}], ")"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Qpureloss", "[", 
   RowBox[{"nin_", ",", "\[Eta]_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"\[Eta]", " ", "nin"}], "]"}], " ", "-", " ", 
   RowBox[{"g", "[", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Eta]"}], ")"}], "nin"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.7044148531630707`*^9, 3.704414934574051*^9}, 
   3.70441546912311*^9, {3.704415507927948*^9, 3.704415520701111*^9}, {
   3.704415568303212*^9, 3.70441557604292*^9}, {3.704416728321623*^9, 
   3.704416887216247*^9}, {3.704417062740885*^9, 3.704417069320381*^9}, {
   3.704417648183778*^9, 3.704417687654851*^9}, {3.704461167658389*^9, 
   3.704461200338866*^9}, {3.704461262944406*^9, 3.704461305403294*^9}, {
   3.704461573226143*^9, 3.7044615872419653`*^9}, {3.704461996225602*^9, 
   3.704462033832869*^9}, {3.704462073954238*^9, 3.7044620847630043`*^9}, {
   3.7044621389188223`*^9, 3.704462161698682*^9}, {3.70446320423405*^9, 
   3.704463233095995*^9}, {3.704464501755569*^9, 3.7044645475506783`*^9}, {
   3.704464598517911*^9, 3.704464605211257*^9}, {3.7044646641246367`*^9, 
   3.7044646751985693`*^9}, {3.704464711264862*^9, 3.7044647128241663`*^9}, {
   3.704465201050578*^9, 3.704465233857299*^9}, {3.704465328009848*^9, 
   3.704465371906589*^9}, {3.7044655744622393`*^9, 3.704465619045249*^9}, {
   3.704465985195217*^9, 3.704466006292016*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], "<", " ", "\[Eta]", " ", "<", "1"}], "&&", 
    RowBox[{"nin", ">", "0"}]}], ",", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Qpureloss", "[", 
        RowBox[{"nin", ",", "\[Eta]"}], "]"}], "/", "nin"}], ",", 
      RowBox[{"{", 
       RowBox[{"nin", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.704463239850133*^9, {3.704465624244608*^9, 3.7044656680475883`*^9}, {
   3.704465877028245*^9, 3.704465931294601*^9}, {3.7044659803824472`*^9, 
   3.7044660351386023`*^9}, {3.704466305735703*^9, 3.704466333162848*^9}, {
   3.7059369125655737`*^9, 3.705936917439908*^9}, {3.705940746074172*^9, 
   3.7059407466845503`*^9}, {3.706020749814582*^9, 3.706020783439707*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[Eta]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "\[Eta]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", "nin", "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "\[Eta]"}], "]"}]}], "-", 
     RowBox[{"\[Eta]", " ", 
      RowBox[{"Log", "[", "\[Eta]", "]"}]}]}], 
    RowBox[{"Log", "[", "2", "]"}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "\[Eta]"}]}], ")"}], " ", "nin"}], 
    RowBox[{"Log", "[", "4", "]"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "nin", "]"}], "2"],
    SeriesData[$CellContext`nin, 0, {}, 0, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`nin, 0, {
   Log[2]^(-1) (-1 + 
     2 $CellContext`\[Eta] + (1 - 2 $CellContext`\[Eta]) 
      Log[$CellContext`nin] - (-1 + $CellContext`\[Eta]) 
     Log[1 - $CellContext`\[Eta]] - $CellContext`\[Eta] 
     Log[$CellContext`\[Eta]]), (-1 + 2 $CellContext`\[Eta])/Log[4]}, 0, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.70593691790311*^9, {3.706020760049466*^9, 3.706020783830014*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Qidamp", "[", 
       RowBox[{"nin", ",", "3"}], "]"}], "/", "nin"}], ",", 
     RowBox[{
      RowBox[{"Qpureloss", "[", 
       RowBox[{"nin", ",", "0.7"}], "]"}], "/", "nin"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"nin", ",", "0", ",", "10"}], "}"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"GrayLevel", "[", "0", "]"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"HoldForm", "[", 
       RowBox[{"Photon", " ", "Number"}], "]"}], ",", 
      RowBox[{"HoldForm", "[", 
       RowBox[{
       "Private", " ", "Bits", " ", "or", " ", "Qubits", " ", "Per", " ", 
        "Photon"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", "Dashed"}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"LineLegend", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<Ideal Amplifier\>\"", ",", "\"\<Pure-Loss\>\""}], " ", 
        "}"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.705690980720813*^9, 3.705691092125023*^9}, {
  3.705691137711247*^9, 3.705691194741969*^9}, {3.705935820559421*^9, 
  3.705935829128118*^9}}],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJwVzXlczPkDx/Hpwq+ySrsVUlODIULrR6K8P0orqXZV4ygriqaVsmyhwxkp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         "]]},
       Annotation[#, "Charting`Private`Tag$3210#1"]& ], 
      TagBox[
       {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVzms81PkCx3H3Com0ujGGf2vWpa1Waqmz31+m6UYJsYdaGxadZBx7OEWU
QlKpEZUdISXdtcjZ2H/uMcIoxaYYY8zQinNoDDOT2M6Dz+vz9G0VFOkVoqWh
oRH4uf8/03jIVtk8Aq0Abw5lNoha06W/OBuP4refmpyNJmVYmy6o4tiP4rz7
v1SOwzIU6R2Rem4ZxfH8YP0DIhnOqbpWHYwfxU6jT8XqRhl8+7Ia+e9GUTpG
TzdmyzB813jiY81/kehykSv9TgZ9q2RW37djeD84JD+VJYVgY8aqY5wx2J8h
nIkzUpz6e956C68xPI8qjgw/IYUW7/HWveFj+HBpntFhrhTqmZGwP3LHkOf0
/r7mdine9/jcbtcah8P2u8Ku2QG0ZrNsa1rHIbidm7EsegDnjVvsCvbLobw0
yXCJlqBivUX5Lq4c30a+Ll1wSAJpQCSmj8rRm2zPHA2WYMMD0z3fX5Hjd3aj
b7W3BO+270uYL5Rj+p5ssNpRAnbSaHvshgn4lc0ksBT9UCoWxHiZKfApL6ts
c0I/gt7uqdZuncTppsy4q9fE0M/pj4jqnkTPw4cPnfhilPpzzfsGJyH7tNXh
VaYY2m9SYys1p/DbITcxM1WMwteVjlHrp9AZOhKtjBBjsJN5W3R9CsxbJkn8
jWIcfD7Cq4hV4ptvFm6bruxD1NPkoEiWGgvevxXN8xOBId2iN+moxgeXHGqd
hwgtWvPuxhM1LC38WP/giPAlSR9P81PD0LZw18AaEborLyUWnlXj8MobXiwD
ETb9WpTX/T81zN0ydd5V9cIkR/CG/fgjQsWRAnP7XpT809B7yfZP0J7DN1Iu
6kHB0fDh1d9rkIh6be61mW6czJ/2nBjRJERUOZLs+RoaL8WEjtMm59bZyFb3
d8EmOvTIHjtd0r6nyWnfiU5IFVd8DZ7okR/mjDxbF/AKO2QHEy5GzSWxjVu8
9m9+iV1Snj2DoU/ys9WDie4dGK4PShQ8MCA26TlNOPoCX5t0WbB/nE94JnqP
u+8/hz4UgT1yI2LcXHxJrmrH1lH/KWsfY1JUdDXi9lUhXtf9pOnvYEKWcMZF
M4FtKD/dEMBUmBCPizkZlV6tCNWNEQuFC4nS5s+1q1xbEPzz0XJDvik5Xk8t
e+HzDKvC7IXugYvIJB28wDOhGe0LHQxinL8g76qarZ4XCPB78ckcB20zknHn
x7t6ks9ETbvdrb1mxHQ4t9TAsgn6PXHbuI8WE8Oyst2HwxshK7LKyo9fQijO
yTF+21NkfbVUp8JnKVnh7Wuh5/AUPH5oUyBzGfFe/WI2NrcB/lk/CA2HlpFu
UW6nZEkDlJtvqvKrlpPwlok5Ybx6DMhcj9SlmpM83YgdcYvrcf1va5a3BVqQ
syGufW/5dXiQEmMStpJBjps5zlg51CHVJ9hNW8Eg8qFDHscaauHUU3Antc2S
nHG10V7rV4ts25wHbW5Mwt25qPyCqgbHa9Kz3SqYRFfRfjr+cg12Lve5+WyF
FcnbGF2S5lyDTdymvSZpViQ3+MD9gdZq5JsHrWhVWJH+uREaXzCrsaL+1uVd
e60JoQcrOClV4K2ss+uosiYhEhOpq/wJQuU6L5rtKLJYwjYY8X+CoJIPzLQL
FFEqPXRYHTQOnfSe3pFBkcaw8Tvt7TRivB/9YZhJkXzr3SVH2micVsSc512m
yOU0mbRFQKPYWfXxSi5FytZ09Py7moaqdrar6B5FnN161aL7NHgdhukNTRTx
TS7cMZVKg38j4sCpZop8rTNPfS+Fxo1oIXtbC0VKtFzmBibR+I8ZT90ipEj6
/puk9RiNHn/TAy87KRKQwrC8FUODNbCULRmgSI0h/xg3mMbqR3GMQhlFrj3W
N7YNpOGS8lYVMkSRkM43MwMBNNxZub/+OUyRbEtM+PvT+DmcyRgfp8j++oIN
Oz1pxG88oSqVf/ZcuFKu70EjZb7kVbSCIud1nc8J3GlkP7xxVqmkCOuXLz04
22hcT9QJq1RTpHr55g06W2jc8wxxjZ+mSKRpeVI9m8Yj60aL72Yoso8T9FXS
JhpVchvV7CxFauOdbNmg8Rdgk/db
         "]]},
       Annotation[#, "Charting`Private`Tag$3210#2"]& ]}, {}, {}}, InsetBox[
     TemplateBox[{"\"Ideal Amplifier\"","\"Pure-Loss\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          GrayLevel[0], FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               InterpretationBox[
                ButtonBox[
                 TooltipBox[
                  GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                   True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                   PlotRangePadding -> None, ImageSize -> 
                   Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                 Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                 Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                 With[{Typeset`box$ = EvaluationBox[]}, 
                   If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                 Automatic, Method -> "Preemptive"], 
                GrayLevel[0], Editable -> False, Selectable -> False], 
               "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.99, 0.99}], ImageScaled[{1, 1}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
      TagBox[
       RowBox[{"Photon", " ", "Number"}], HoldForm], TraditionalForm], 
     FormBox[
      TagBox[
       RowBox[{
        "Private", " ", "Bits", " ", "or", " ", "Qubits", " ", "Per", " ", 
         "Photon"}], HoldForm], TraditionalForm]},
   AxesOrigin->{0, 0.053057656936186},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->Large,
   LabelStyle->{
     GrayLevel[0]},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
          Part[#, 1]], 
         (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
          Part[#, 1]], 
         (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 10}, {0.053057656936186, 0.6902023653046288}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          Line[CompressedData["
1:eJwVzXlczPkDx/Hpwq+ySrsVUlODIULrR6K8P0orqXZV4ygriqaVsmyhwxkp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           "]]}, "Charting`Private`Tag$3210#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwVzms81PkCx3H3Com0ujGGf2vWpa1Waqmz31+m6UYJsYdaGxadZBx7OEWU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           "]]}, 
         "Charting`Private`Tag$3210#2"]}}, {}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 0.053057656936186}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {
        HoldForm[$CellContext`Photon Number], 
        HoldForm[$CellContext`Private $CellContext`Bits $CellContext`or \
$CellContext`Qubits $CellContext`Per $CellContext`Photon]}, 
      AxesOrigin -> {0, 0.053057656936186}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> Large, LabelStyle -> {
        GrayLevel[0]}, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
             Part[#, 1]], 
            (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
             Part[#, 1]], 
            (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0, 10}, {0.053057656936186, 0.6902023653046288}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Dashing[{Small, Small}]]}, {"Ideal Amplifier", "Pure-Loss"}, 
       LegendMarkers -> None, LabelStyle -> {
         GrayLevel[0]}, LegendLayout -> "Column"]], {Right, Top}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.70569107434208*^9, 3.705691093726322*^9}, {
  3.7056911394528027`*^9, 3.705691195155929*^9}, {3.70593583009127*^9, 
  3.705935833496627*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{"x", "-", "1"}], ")"}]}], ")"}]}]}], "]"}], " ", "x"}], 
     " ", "-", " ", 
     RowBox[{"g", "[", 
      RowBox[{"\[Eta]", " ", 
       RowBox[{"(", 
        RowBox[{"x", "-", "1"}], ")"}]}], "]"}]}], "\[Equal]", "0"}], ",", 
   "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.704895910311335*^9, 3.704895911314864*^9}, {
   3.704895968905877*^9, 3.7048960298058567`*^9}, {3.704896060648447*^9, 
   3.704896095255767*^9}, {3.704896144702162*^9, 3.704896228563766*^9}, {
   3.70489627394068*^9, 3.704896349845138*^9}, {3.7048964358908577`*^9, 
   3.704896445532688*^9}, {3.7048965918764477`*^9, 3.7048968209238987`*^9}, {
   3.704896850945156*^9, 3.704896883638782*^9}, {3.705070218568763*^9, 
   3.705070297827304*^9}, {3.705070330320331*^9, 3.705070480104562*^9}, {
   3.705070515068904*^9, 3.7050706251420116`*^9}, {3.705071266914441*^9, 
   3.705071269744646*^9}, {3.705080942784911*^9, 3.705080961278988*^9}, {
   3.7050813790798197`*^9, 3.705081414768312*^9}, {3.7050814815048733`*^9, 
   3.7050815075549393`*^9}, {3.705081689163136*^9, 3.705081694857562*^9}, {
   3.705081758329709*^9, 3.705081782197781*^9}, {3.705082656003593*^9, 
   3.705082690237122*^9}, {3.705082722661265*^9, 3.7050827506036177`*^9}, {
   3.705082839211546*^9, 3.705082857709242*^9}, {3.705082892359288*^9, 
   3.705082940106686*^9}, {3.705083004236546*^9, 3.705083032660521*^9}, {
   3.7050831460635*^9, 3.705083155655855*^9}, {3.705083199285782*^9, 
   3.7050831994283247`*^9}, 3.705083299843561*^9, {3.705083355931686*^9, 
   3.7050833964603252`*^9}, 3.7059343376551943`*^9, {3.731849521151627*^9, 
   3.7318496199690447`*^9}}],

Cell[BoxData[
 TemplateBox[{
  "Solve","nsmet",
   "\"This system cannot be solved with the methods available to Solve.\"",2,
   5,3,22229332156564313208,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.731849582660286*^9, 3.731849608006735*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"g", "[", 
      RowBox[{"0.1", " ", 
       RowBox[{"(", 
        RowBox[{"\[Beta]", "-", "1"}], ")"}]}], "]"}], "/", "\[Beta]"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"\[Beta]", ",", "1", ",", "10"}], "}"}]}], "]"}], " ", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7318496241783752`*^9, 3.731849711037017*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4Fe8XAHAu7r2WIkSWQrdslYqEinPQgpIslZ1kSZvqS8mPSiTJkuyh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       "]]},
     Annotation[#, "Charting`Private`Tag$7106#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1., 0.11631466102046423`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{1, 10}, {0.11631466102046423`, 0.2600153353867214}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.731849677623641*^9, 3.731849713896079*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.704398363137001*^9, 3.70439838984372*^9}}]
},
WindowSize->{1280, 751},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 591, 17, 32, "Input"],
Cell[1152, 39, 644, 20, 32, "Input"],
Cell[1799, 61, 1767, 48, 96, "Input"],
Cell[3569, 111, 2507, 73, 117, "Input"],
Cell[6079, 186, 6648, 198, 180, "Input"],
Cell[CellGroupData[{
Cell[12752, 388, 1139, 22, 32, "Input"],
Cell[13894, 412, 104, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14035, 418, 921, 19, 32, "Input"],
Cell[14959, 439, 493, 7, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15489, 451, 895, 21, 32, "Input"],
Cell[16387, 474, 178, 2, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16602, 481, 2116, 50, 75, "Input"],
Cell[18721, 533, 39699, 760, 328, "Output"]
}, Open  ]],
Cell[58435, 1296, 1868, 40, 54, "Input"],
Cell[CellGroupData[{
Cell[60328, 1340, 876, 21, 32, "Input"],
Cell[61207, 1363, 1404, 41, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62648, 1409, 1467, 40, 75, "Input"],
Cell[64118, 1451, 25815, 513, 306, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89970, 1969, 1880, 37, 32, "Input"],
Cell[91853, 2008, 270, 6, 24, "Message"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92160, 2019, 420, 13, 54, InheritFromParent],
Cell[92583, 2034, 7641, 139, 268, "Output"]
}, Open  ]],
Cell[100239, 2176, 141, 2, 32, "Input"]
}
]
*)



==> anc/two-way-assisted-bound-checks.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      9899,        331]
NotebookOptionsPosition[      8506,        288]
NotebookOutlinePosition[      8863,        304]
CellTagsIndexPosition[      8820,        301]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"G", ",", "NB", ",", "NS", ",", "\[Eta]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"G", ">", "1"}], ",", 
     RowBox[{"NB", ">", "0"}], ",", 
     RowBox[{"N", ">", "0"}], ",", 
     RowBox[{"\[Eta]", ">", "0"}], ",", 
     RowBox[{"\[Eta]", "<", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "x_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], 
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", "x"}], "]"}]}], "-", 
          RowBox[{"x", " ", 
           RowBox[{"Log", "[", "x", "]"}]}]}], ")"}], ",", 
        RowBox[{"x", ">", "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"x", "\[Equal]", "0"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"N", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Eta]"}], ")"}], "/", "2"}]}], "]"}], "-", 
       RowBox[{"g", "[", 
        RowBox[{"N", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Eta]"}], ")"}], "/", "2"}]}], "]"}]}], ")"}], 
     "/", "N"}], ",", 
    RowBox[{"{", 
     RowBox[{"N", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.732407876136723*^9, 3.732407886099125*^9}, {
  3.732408070951438*^9, 3.732408113892075*^9}, {3.7324081623916473`*^9, 
  3.732408170979076*^9}, {3.7324082056872807`*^9, 3.732408218258211*^9}, {
  3.732408326119554*^9, 
  3.732408326324547*^9}},ExpressionUUID->"fda1e7a7-f19e-4403-9f46-\
530b1ee01cf1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ArcTanh", "[", "\[Eta]", "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Eta]", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", "N", "]"}]}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"-", 
          FractionBox["4", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Eta]", "2"]}]]}], "]"}]}], ")"}]}]}], ")"}], 
   "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "N", "]"}], "1"],
    SeriesData[N, 0, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[
  N, 0, {-ArcTanh[$CellContext`\[Eta]] + 
    Rational[1, 2] $CellContext`\[Eta] (2 - 2 Log[N] + 
      Log[(-4)/(-1 + $CellContext`\[Eta]^2)])}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.732408115327505*^9, {3.732408183837479*^9, 3.7324082190594797`*^9}, 
   3.732408326835361*^9, 
   3.754815606642632*^9},ExpressionUUID->"fbf2a492-0c0b-4176-ad04-\
c67de038d9d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ArcTanh", "[", "\[Eta]", "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Eta]", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", "N", "]"}]}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"-", 
          FractionBox["4", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Eta]", "2"]}]]}], "]"}]}], ")"}]}]}], ",", 
    RowBox[{"N", "\[Rule]", " ", "0"}]}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.754815579411274*^9, 
  3.7548155997120867`*^9}},ExpressionUUID->"560da252-8d35-4c1d-a9e6-\
3372927c8af7"],

Cell[BoxData["\[Infinity]"], "Output",
 CellChangeTimes->{{3.754815600696207*^9, 
  3.754815608268199*^9}},ExpressionUUID->"e4b50b7c-7425-4759-92a8-\
0e70eb6258c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"N", "*", 
         RowBox[{
          RowBox[{"(", "1", ")"}], "/", "2"}]}], "]"}], "-", 
       RowBox[{"g", "[", 
        RowBox[{"N", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Eta]"}], ")"}], "/", "2"}]}], "]"}]}], ")"}], 
     "/", "N"}], ",", 
    RowBox[{"{", 
     RowBox[{"N", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.732409316066482*^9, 
  3.732409316186451*^9}},ExpressionUUID->"b37064d2-bc69-482d-8ff9-\
87429de4c852"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"\[Eta]", "+", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "\[Eta]"}], "]"}], "+", 
      RowBox[{"\[Eta]", " ", 
       RowBox[{"Log", "[", 
        FractionBox["2", 
         RowBox[{"N", "-", 
          RowBox[{"N", " ", "\[Eta]"}]}]], "]"}]}]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "N", "]"}], "1"],
    SeriesData[N, 0, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[
  N, 0, {Rational[1, 2] ($CellContext`\[Eta] + 
     Log[1 - $CellContext`\[Eta]] + $CellContext`\[Eta] 
      Log[2/(N - N $CellContext`\[Eta])])}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.732409317836906*^9, 
  3.7548156144306717`*^9},ExpressionUUID->"b7e65609-0813-4035-a4fe-\
b00741075b95"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"\[Eta]", "+", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "\[Eta]"}], "]"}], "+", 
      RowBox[{"\[Eta]", " ", 
       RowBox[{"Log", "[", 
        FractionBox["2", 
         RowBox[{"N", "-", 
          RowBox[{"N", " ", "\[Eta]"}]}]], "]"}]}]}], ")"}]}], ",", 
   RowBox[{"N", "\[Rule]", " ", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.754815626086853*^9, 
  3.754815632391178*^9}},ExpressionUUID->"2f902ea9-d81c-4402-a39c-\
10940272f5dc"],

Cell[BoxData["\[Infinity]"], "Output",
 CellChangeTimes->{
  3.754815632896366*^9},ExpressionUUID->"c432ed88-a25f-4b45-af80-\
fe38e163f41e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{
         RowBox[{"N", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "G"}], ")"}], "/", "2"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"G", "-", "1"}], ")"}], "/", "2"}]}], "]"}], "-", 
       RowBox[{"g", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N", "+", "1"}], ")"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"G", "-", "1"}], ")"}], "/", "2"}]}], "]"}]}], ")"}], "/", 
     "N"}], ",", 
    RowBox[{"{", 
     RowBox[{"N", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.732409556315647*^9, 
  3.73240957613902*^9}},ExpressionUUID->"e7232e82-1ac6-4b5b-9536-\
10e9053d60e9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{"1", "+", "G"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "G"}]], "]"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "N", "]"}], "1"],
    SeriesData[N, 0, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[N, 0, {
    Log[(-1 + $CellContext`G)^(-1) (1 + $CellContext`G)]}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.732409579546707*^9, 
  3.754815634444435*^9},ExpressionUUID->"b0f9c565-e786-4974-ae0c-\
0b5139479592"]
}, Open  ]]
},
WindowSize->{808, 755},
WindowMargins->{{191, Automatic}, {-10, Automatic}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 16, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1999, 60, 96, "Input", "ExpressionUUID" -> \
"fda1e7a7-f19e-4403-9f46-530b1ee01cf1"],
Cell[2582, 84, 1102, 34, 53, "Output", "ExpressionUUID" -> \
"fbf2a492-0c0b-4176-ad04-c67de038d9d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3721, 123, 760, 23, 78, "Input", "ExpressionUUID" -> \
"560da252-8d35-4c1d-a9e6-3372927c8af7"],
Cell[4484, 148, 164, 3, 32, "Output", "ExpressionUUID" -> \
"e4b50b7c-7425-4759-92a8-0e70eb6258c5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4685, 156, 676, 21, 32, "Input", "ExpressionUUID" -> \
"b37064d2-bc69-482d-8ff9-87429de4c852"],
Cell[5364, 179, 866, 26, 51, "Output", "ExpressionUUID" -> \
"b7e65609-0813-4035-a4fe-b00741075b95"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6267, 210, 582, 17, 52, "Input", "ExpressionUUID" -> \
"2f902ea9-d81c-4402-a39c-10940272f5dc"],
Cell[6852, 229, 140, 3, 32, "Output", "ExpressionUUID" -> \
"c432ed88-a25f-4b45-af80-fe38e163f41e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7029, 237, 889, 28, 32, "Input", "ExpressionUUID" -> \
"e7232e82-1ac6-4b5b-9536-10e9053d60e9"],
Cell[7921, 267, 569, 18, 83, "Output", "ExpressionUUID" -> \
"b0f9c565-e786-4974-ae0c-0b5139479592"]
}, Open  ]]
}
]
*)


